Experimental Evaluation of Distributed Node Coloring Algorithms for Wireless Networks

In this paper we evaluate distributed node coloring algorithms for wireless networks using the network simulator Sinalgo [by DCG@ETHZ]. All considered algorithms operate in the realistic signal-to-interference-and-noise-ratio (SINR) model of interference. We evaluate two recent coloring algorithms, Rand4DColor and ColorReduction (in the following ColorRed), proposed by Fuchs and Prutkin in [SIROCCO'15], the MW-Coloring algorithm introduced by Moscibroda and Wattenhofer [DC'08] and transferred to the SINR model by Derbel and Talbi [ICDCS'10], and a variant of the coloring algorithm of Yu et al. [TCS'14]. We additionally consider several practical improvements to the algorithms and evaluate their performance in both static and dynamic scenarios. Our experiments show that Rand4DColor is very fast, computing a valid (4Degree)-coloring in less than one third of the time slots required for local broadcasting, where Degree is the maximum node degree in the network. Regarding other O(Degree)-coloring algorithms Rand4DColor is at least 4 to 5 times faster. Additionally, the algorithm is robust even in networks with mobile nodes and an additional listening phase at the start of the algorithm makes Rand4DColor robust against the late wake-up of large parts of the network. Regarding (Degree+1)-coloring algorithms, we observe that ColorRed it is significantly faster than the considered variant of the Yu et al. coloring algorithm, which is the only other (Degree+1)-coloring algorithm for the SINR model. Further improvement can be made with an error-correcting variant that increases the runtime by allowing some uncertainty in the communication and afterwards correcting the introduced conflicts.

==> plots/correcting/duration-compare-runtime.py <==
#!/usr/bin/env python

import numpy as np
import os
import matplotlib.pyplot as plt
import pprint
pp = pprint.PrettyPrinter()

what = 'rounds'

def getNameStartingWith(startstr,subfolder='.'):
	for x in os.listdir(subfolder):
		if x.startswith(startstr):
			return str(x)
			
def getNameStartingEndingWith(start,end,subfolder='.'):
	for x in os.listdir(subfolder):
		if x.startswith(start) and x.endswith(end):
			return str(x)
			
def formatNumber(number, parameter): 
	if (parameter == 'rounds'):
		return "{:10.0f}".format(float(number))
	if (parameter == 'confl'):
		return "{:10.2f}".format(float(number))

#distributions = ["Cluster2D", "Cluster2DGrid", "Cluster2DPerturbedGrid","Cluster2DRandom", "Grid2D", "PerturbedGrid2D","Random"]
prob = ["0.3","0.2","0.25","0.2","0.15","0.1","0.15"]
distributions = ["Random"]
prob = ["0.15"]
folders = ["cr/","mw/","yu/"]
variants = ["AsyncColorReductionRCCorrectingNode", "AsyncMWColoringCorrectingNode", "AsyncMyYuColoringCorrectingNode"]
names = ["CRRCCorrecting", "MWCorrecting", "YuCorrecting"]
variable = [what, what, what] #what defined above!
offset = [-0.25, 0, 0.25]
pos = np.array([1,2,3,4,5])#,6])
colors = ["darkgreen","darkred","chocolate"]
xlabels = ["143", "287", "575", "1150", "2300"]#, "4600"]
legendhandles = []

# for d in distributions: 
# 	f = open("cr-factor-"+d.lower()+".txt",'w')
# 	f.close()
errors = []
results = open("all-duration-"+what+".txt",'w')
dc=-1
for d in distributions:
	dc+=1
	fig, ax1 = plt.subplots()
	fig.suptitle(d)
	fig.set_size_inches(10.0, 4.0)
	ax1.set_ylabel("Number of time slots")
	ax1.set_xlabel("factor")
	#ax1.set_yscale('log')
	#ax1.set_xlim(min(xrange)-50,max(xrange)+80)
	plt.subplots_adjust(left=0.15,bottom=0.15,top=0.85, right=0.85)
	ax1.yaxis.grid(color='gray', linestyle='dashed')
	ax1.set_axisbelow(True)
	#ax2 = ax1.twinx()
	#ax2.set_ylabel("Number of conflicts")

	results.write("\multirow{2}{*}{"+d+"}")

	count = 0
	for v in variants:
		results.write("& "+v+" "+variable[count]+" ")
		values = []

		folder = folders[count] + getNameStartingWith('async-c4'+v+'1000x-'+d+'-','./'+folders[count])+'/data/'
		print folders[count] + '/' + folder
		print 'data',variable[count]+'-n1000-p'+prob[dc]+'.txt'
		file = folder+getNameStartingEndingWith('data',variable[count]+'-n1000-p'+prob[dc]+'.txt',folder)
		avgfile = folder+getNameStartingEndingWith('mean',variable[count]+'-n1000-p'+prob[dc]+'.txt',folder)
		
		f = open(file)
		for l in f:
			try:
				readValues = l.split()[1:] #remove first, is index
				#readValues = [float(x) for x in readValues]
				errorvalues = [float(x) for x in readValues if float(x) > 900000]
				readValues = [float(x) for x in readValues if float(x) < 900000]
				print len(readValues), len(errorvalues)
				values.append(readValues)
			except: 
				print "printed once, this is okay, twice no more"
				pass #first line will fail, thats okay
		print len(values) 
		f.close()
		if (v == "AsyncLocalBroadcastNode"):
			values = values[1:]
			
		print count
		print pos+offset[count]
		print colors[count]
	
		#if count == 0:
		bp = ax1.boxplot(values, patch_artist=True,positions=pos+offset[count],widths=0.23)
		#else:
		#	bp = ax1.boxplot(values, patch_artist=True,positions=pos+offset[count],widths=0.25)
		plt.setp(bp['boxes'],color='black',alpha=1)
		plt.setp(bp['medians'],color='black',alpha=1)
		plt.setp(bp['whiskers'],color='black',alpha=1)
		for box in bp['boxes']:
			box.set_facecolor(colors[count])
		plt.setp(bp['fliers'],marker='o', mfc='none')
		legendhandles.append(plt.Rectangle((0, 0), 1, 1, fc=colors[count]))
		
		#now write the avg values to file
		f = open(avgfile)
		for l in f:
			try:
				l = l.split()
				results.write("& \\num{"+formatNumber(l[1],variable[count]).strip()+"}")
			except: 
				print "printed once, this is okay, twice no more"
				pass #first line will fail, thats okay
		f.close()
		results.write("\\\\ \n")
		count += 1
	results.write("\n")
		
	ax1.set_xticks(pos)
	ax1.set_xticklabels(xlabels, rotation=0)
	ax1.set_ylim(bottom=-2,top=35000)
	#ax2.set_ylim(bottom=-2)#ylim)
	ax1.set_xlim(0.5,5.5)#ylim)
	
	ax1.legend(legendhandles, names,prop={'size':10},loc='upper left')
	#ax1.legend((colors),(names))

	
	plt.savefig("all-duration-"+what+"-"+d.lower()+".pdf")
	os.system("pdftopdf all-duration-"+what+"-"+d.lower()+".pdf > /dev/null")
	plt.clf()
	plt.close()

